Noether's theorem in classical mechanics revisited

A didatic approach of the Noether's theorem in classical mechanics is derived and used to obtain the laws of conservation.

==> fig.m <==
%
%	Matlab program to generate the figure used in the paper 
%	noetherejp.tex 
%

clear
close all

x = 0 : 0.001 : 1;
n = length( x );

y1 = x.^2;
y2 = tan(pi/4*x);

% Linha vertical
u1 = 0.4*ones(1,n);
v1 = linspace(0.4^2,tan(pi/4*0.4),n);

figure(1)
    plot(x, [y1', y2'],'Color','black', 'LineWidth', 2 ), hold on
    plot(u1, v1,'Color','black', 'LineWidth', 2)
    annotation('arrow',[0.05 1],[0.05 0.05], 'LineWidth', 3);
    annotation('arrow',[0.05 0.05], [0.05 1], 'LineWidth', 3);

axis off
axes('position',[1 3 1 3])



